On the convergence of Broyden's method and some accelerated schemes for singular problems

We consider Broyden's method and some accelerated schemes for nonlinear equations having a strongly regular singularity of first order with a one-dimensional nullspace. Our two main results are as follows. First, we show that the use of a preceding Newton-like step ensures convergence for starting points in a starlike domain with density 1. This extends the domain of convergence of these methods significantly. Second, we establish that the matrix updates of Broyden's method converge q-linearly with the same asymptotic factor as the iterates. This contributes to the long-standing question whether the Broyden matrices converge by showing that this is indeed the case for the setting at hand. Furthermore, we prove that the Broyden directions violate uniform linear independence, which implies that existing results for convergence of the Broyden matrices cannot be applied. Numerical experiments of high precision confirm the enlarged domain of convergence, the q-linear convergence of the matrix updates, and the lack of uniform linear independence. In addition, they suggest that these results can be extended to singularities of higher order and that Broyden's method can converge r-linearly without converging q-linearly. The underlying code is freely available.

==> anc/brsing.jl <==
###############################################################################################
### The following Julia code implements Broyden's (good) method in high precision using
### BigFloat. It can, in particular, be used to reproduce (up to random initialization) the
### numerical experiments conducted in the paper
###    "On the convergence of Broyden's method and some accelerated schemes for singular
###     problems"
### by Florian Mannel, see https://arxiv.org/abs/2111.12393 .
###
### The Julia Programming Language can be obtained free of charge from https://julialang.org/ .
###
### Last change: 29 November, 2021.
###############################################################################################

using LinearAlgebra, GenericSVD
using Printf
using LaTeXTabulars, LaTeXStrings

elementwise_f(f, v) = reduce((x, y) -> f.(x, y), v)
function prntln()
    println("-------------------------------------------------------------------------------")
end

ex = 4; alpha = 0.00001; beta = 0.00001; broy = 0; ###if pure Broyden is desired, use broy = 1, else broy = 0

setprecision(BigFloat,3500)
tol   = BigFloat("1e-100")
reps  = 1000^2   ###number of single runs
maxit = 1000     ###maximal number of iterations per single run
if ex==4 ###we use higher precision in Example 4
    setprecision(BigFloat,7000)
    tol = BigFloat("1e-1000")
end
if ex==1 || ex==2
    omu_u = 0.620; oml_u = 0.616; omu_B = omu_u; oml_B = oml_u;
elseif ex==3
    omu_u = 0.757; oml_u = 0.753; omu_B = 0.572; oml_B = 0.568;
else
    omu_u = Inf; oml_u = -1; omu_B = omu_u; oml_B = oml_u;
end
prec_s  = @sprintf("%1.0e",eps(BigFloat))
tol_s   = @sprintf("%1.1e",tol)
maxit_s = @sprintf("%d",maxit)
alpha_s = @sprintf("%.1e",alpha)
beta_s  = @sprintf("%.1e",beta)
prntln()
println("Example $ex. Tolerance ",tol_s,", precision ",prec_s,", alpha ",alpha_s,", beta ",beta_s,".")
finadd = string("ex",string(ex),"_",alpha_s,"_",beta_s,"_",string(broy),".tex")
prntln()
println("Cumulative run.")
prntln()

if ex==1
    function F(u::Vector{BigFloat})::Vector{BigFloat}
        return [u[1]+u[2]^2; 1.5*u[1]*u[2]+u[2]^2+u[2]^3]
    end
    function DF(u::Vector{BigFloat})
	return [1 2*u[2]; 1.5*u[2] 1.5*u[1]+2*u[2]+3*u[2]^2]
    end
    n = 2; phi = BigFloat[0;1];
    #Theoretical main assumption is satisfied.
elseif ex==2
    function F(u::Vector{BigFloat})::Vector{BigFloat}
	return [u[1]^2+u[2]+u[3]; u[2]-2*u[3]^3; 5*u[3]+u[3]^2]
    end
    function DF(u::Vector{BigFloat})
	return [2*u[1] 1 1; 0 1 -6*u[3]^2; 0 0 5+2*u[3]]
    end
    n = 3; phi = BigFloat[1;0;0];
    #Theoretical main assumption is satisfied.
elseif ex==3
    function F(u::Vector{BigFloat})::Vector{BigFloat}
	return [u[1]^3+u[2]+u[3]; u[2]-2*u[3]^3; 5*u[3]+u[3]^2]
    end
    function DF(u::Vector{BigFloat})
	return [3*u[1]^2 1 1; 0 1 -6*u[3]^2; 0 0 5+2*u[3]]
    end
    n = 3; phi = BigFloat[1;0;0];
    #Theoretical main assumption is violated.
else
    function F(u::Vector{BigFloat})::Vector{BigFloat}
	return [ ((u[1]+1)^2)*(u[2]+1)+(u[2]+1)^2+u[3]-2; exp(u[1])+(u[2]+1)^3-2+u[3]^2;
				exp(u[3]^2)+(u[2]+1)^2-2 ]
    end
    function DF(u::Vector{BigFloat})
	return [2*(u[1]+1)*(u[2]+1) (u[1]+1)^2+2*(u[2]+1) 1;
	                      exp(u[1]) 3*(u[2]+1)^2 2*u[3];
		 0 2*u[2]+2 exp(u[3]^2)*2*u[3]]
    end
    n = 3; phi = BigFloat[1;0;0];
    #Example with regular Jacobian.
end

sol = zeros(BigFloat,n)  ### solution is $\uopt=0$
DFsol = DF(sol)          ### this is $F'(\uopt)$
lo = -alpha; up = alpha;
extarr = zeros(BigFloat,27)
extarr[[1,3,5,7,9,11,12,14,17,19,23,25]] = Inf*repeat([BigFloat("1")],12)
uk = zeros(BigFloat,n,maxit)
Fk = zeros(BigFloat,n,maxit)
nmFk = zeros(BigFloat,1,maxit)
nmuk = zeros(BigFloat,1,maxit)
sk = zeros(BigFloat,n,maxit)
nmsk = zeros(BigFloat,1,maxit)
nmupd = zeros(BigFloat,1,maxit)
nmEk = zeros(BigFloat,1,maxit)
svdEk = zeros(BigFloat,n,maxit)

#Main routine (=cumulative run) starts here
for i = 1:reps
    extarr[21] += 1   ###this is the counter for removed single runs
    extarr[22] += 1   ###this is the counter for the number of single runs
    j = 1
    uk[:,j] = lo .+ (up-lo)*rand(BigFloat,n,1)
    disuk = Float16.(uk[:,j])
    println("Iteration $i of $reps.")
    println("u_0 = $disuk.")
    Bk = DF(uk[:,j]) + beta*norm(DF(uk[:,j]))*rand(BigFloat,n,n)
    svdEk[:,j] = svdvals(Bk-DFsol)
    Fk[:,j] = F(uk[:,j])
    nmFk[j] = norm(Fk[:,j])
    nmuk[j] = norm(uk[:,j])
    nmupd[j] = -1

    while nmFk[j]>tol
		try
			sk[:,j] = -Bk\Fk[:,j]
		catch e
			break
		end
		nmsk[j] = norm(sk[:,j])
		j = j + 1
		if j>maxit
			break
		end
		uk[:,j] = uk[:,j-1] + sk[:,j-1]
		Fk[:,j] = F(uk[:,j])
		nmFk[j] = norm(Fk[:,j])
		nmuk[j] = norm(uk[:,j])
		#First step is a Newton-like step so B_1 is not obtained by a Broyden update,
		#except if broy==1 (in which case the if condition always returns false)
		if j==(2-broy)
			Bk_old = Bk
			Bk = DF(uk[:,j]) + beta*norm(DF(uk[:,j]))*rand(BigFloat,n,n)
			nmupd[j] = norm(Bk-Bk_old)
		else
			Bk = Bk + Fk[:,j]*transpose(sk[:,j-1])/(nmsk[j-1]^2)
			nmupd[j] = nmFk[j]/nmsk[j-1]
		end
		svdEk[:,j] = svdvals(Bk-DFsol)
		if nmFk[j]>1e30
			 break
		end
	end

    if( j>=2 && j<=maxit && nmFk[j]<=tol && nmuk[j]<=1e-10 && nmuk[j]/nmuk[j-1]<omu_u
             && nmuk[j]/nmuk[j-1]>oml_u && nmupd[j]/nmupd[j-1]<omu_B && nmupd[j]/nmupd[j-1]>oml_B )
		sk[:,j] = -Bk\Fk[:,j]
		nmsk[j] = norm(sk[:,j])
		m = min(25,Int(ceil(0.25*(j-1))))
		extarr[1] = min(extarr[1],nmFk[j])
		extarr[2] = max(extarr[2],nmFk[j])
		extarr[3] = min(extarr[3],minimum( log.(nmFk[j-m:j]) ./ log.(nmsk[j-1-m:j-1]) ))
		extarr[4] = max(extarr[4],maximum( log.(nmFk[j-m:j]) ./ log.(nmsk[j-1-m:j-1]) ))
		w = BigFloat("1")./(j-m:j)
		upd_min = minimum(nmupd[j-m:j].^w)
		upd_max = maximum(nmupd[j-m:j].^w)
		uk_min  = minimum(nmuk[j-m:j].^w)
		uk_max  = maximum(nmuk[j-m:j].^w)
		extarr[5] = min(extarr[5],upd_min)
		extarr[6] = max(extarr[6],upd_max)
		extarr[25] = min(extarr[25],uk_min)
		extarr[26] = max(extarr[26],uk_max)
		extarr[7] = min(extarr[7],minimum(nmFk[j-m:j].*(nmsk[j-2-m:j-2])./(nmsk[j-1-m:j-1].*(nmFk[j-1-m:j-1]))))
		extarr[8]  = max(extarr[8],maximum(nmFk[j-m:j].*(nmsk[j-2-m:j-2])./(nmsk[j-1-m:j-1].*(nmFk[j-1-m:j-1]))))
		skunit  = broadcast(/,sk[:,j-m:j],transpose(nmsk[j-m:j]))
		skunitm = broadcast(-,phi,skunit)
		skunitp = broadcast(+,phi,skunit)
		skunitpm = elementwise_f(min,[sqrt.(sum(skunitm.^2,dims=1)),sqrt.(sum(skunitp.^2,dims=1))])
		extarr[9] = min(extarr[9],minimum(skunitpm))
		extarr[10] = max(extarr[10],maximum(skunitpm))
		vv = nmuk[j-m:j]./nmuk[j-m-1:j-1]
		extarr[19] = min(extarr[19],minimum(vv))
		extarr[20] = max(extarr[20],maximum(vv))
		extarr[23] = min(extarr[23],nmuk[j])
		extarr[24] = max(extarr[24],nmuk[j])
		extarr[11] = min(extarr[11],svdEk[n,j])
		extarr[12] = min(extarr[12],svdEk[n-1,j])
		extarr[13] = max(extarr[13],svdEk[n-1,j])
		extarr[14] = min(extarr[14],minimum(svdEk[1,j-m:j]))
		extarr[15] = extarr[15]+j-1
		extarr[16] = extarr[16]+1
		extarr[17] = min(extarr[17],j-1)
		extarr[18] = max(extarr[18],j-1)
		extarr[21] -= 1   ###remove from counter for unsuccessful iterates
		@printf("||F|| = %.1e\n",nmFk[min(j,maxit)])
    end
end

extarr[15] = extarr[15]/extarr[16]

val_extarr = Array{String}(undef,length(extarr))
for e=1:length(extarr)
	if e in [1 2 9 10 11 12 13 14 23 24]
		val_extarr[e] = @sprintf("%.1e",extarr[e])
	elseif e==15
		val_extarr[e] = @sprintf("%.1f",extarr[e])
	elseif e in [16 17 18 21 22]
		val_extarr[e] = @sprintf("%d",extarr[e])
	elseif e in [5 6 7 8 19 20 25 26]
		val_extarr[e] = @sprintf("%.3e",extarr[e])
	else
		val_extarr[e] = @sprintf("%.3f",extarr[e])
	end
end
T = [ @sprintf("%.1e",alpha) @sprintf("%.1e",beta) val_extarr[[1 2 23 24 25 26 19 20 5 6 7 8 3 4 9 10 11 12 13 14 15 17 18 16 21 22]] ]
columnLabels = [L"\alpha",L"\beta",L"\lvert|F\rvert|^-",L"\lvert|F\rvert|^+",L"\lvert|u|\rvert^-",L"\lvert|u|\rvert^+",L"r^-",L"r^+",
                L"q^-",L"q^+",L"R^-",L"R^+",L"Q^-",L"Q^+",L"\delta^-",L"\delta^+",L"\zeta^-",L"\zeta^+",L"\Lambda_1",L"\Lambda_2^-",
                L"\Lambda_2^+",L"\lvert|E|\rvert",L"\varnothing it",L"\text{it}^-",L"\text{it}^+",L"\text{conv. to } 0 \text{(q-lin)}","rem.","tot."]
latex_tabular(finadd,Tabular(repeat("l",size(T,2))),[columnLabels,Rule(),T])
